Unbounded Slice Sampling

Slice sampling is an efficient Markov Chain Monte Carlo algorithm to sample from an unnormalized density with acceptance ratio always $1$. However, when the variable to sample is unbounded, its "stepping-out" heuristic works only locally, making it difficult to uniformly explore possible candidates. This paper proposes a simple change-of-variable method to slice sample an unbounded variable equivalently from [0,1).

==> figure/positive.py <==
#!/usr/local/bin/python

import sys
import putil
import numpy as np
from pylab import *
# import matplotlib.pyplot as plt

def plot_file (file, N):
    pp = np.linspace (0, 1, N)
    yy = [p / (1 - p) for p in pp]
    plot (pp, yy)
    xlim ([0,1])
    ylim ([0,100])
    xlabel ('$p$',fontsize=28)
    ylabel ('$x$',fontsize=28,rotation=0,labelpad=16)
    putil.savefig (file)
    show ()

def main ():
    file = sys.argv[1]
    N = 100
    plot_file (file, N)

if __name__ == "__main__":
    main ()


==> figure/sigmoid-A.py <==
#!/usr/local/bin/python

import sys
import putil
import numpy as np
from numpy import log, exp
from pylab import *

def plot_file (N):
    A = 100
    pp = np.linspace (0, 1, N)
    yy = [- 100 * log (1/p - 1) for p in pp]
    putil.figsize ((3,4.5))
    plot (pp, yy)
    plot ([0,1],[0,0],linewidth=0.5,color='black')
    xlim ([0,1])
    # ylim ([-1000,1000])
    xlabel ('$p$',fontsize=24)
    ylabel ('$x$',fontsize=24,rotation=0,labelpad=10)
    if len(sys.argv) > 1:
        putil.savefig (sys.argv[1])
    show ()

def main ():
    N = 100
    plot_file (N)

if __name__ == "__main__":
    main ()


==> figure/sigmoid.py <==
#!/usr/local/bin/python

import sys
import putil
import numpy as np
from numpy import log, exp
from pylab import *

def plot_file (file, N):
    pp = np.linspace (0, 1, N)
    yy = [- log (1/p - 1) for p in pp]
    plot (pp, yy)
    plot ([0,1],[0,0],linewidth=0.5,color='black')
    xlim ([0,1])
    xlabel ('$p$',fontsize=28)
    ylabel ('$x$',fontsize=28,rotation=0,labelpad=17)
    putil.savefig (file)
    show ()

def main ():
    file = sys.argv[1]
    N = 100
    plot_file (file, N)

if __name__ == "__main__":
    main ()

